Electromagnetic finite-size effects to the hadronic vacuum polarization

In order to reduce the current hadronic uncertainties in the theory prediction for the anomalous magnetic moment of the muon, lattice calculations need to reach sub-percent accuracy on the hadronic-vacuum-polarization contribution. This requires the inclusion of $\mathcal{O}(\alpha)$ electromagnetic corrections. The inclusion of electromagnetic interactions in lattice simulations is known to generate potentially large finite-size effects suppressed only by powers of the inverse spatial extent. In this paper we derive an analytic expression for the $\mathrm{QED}_{\mathrm{L}}$ finite-volume corrections to the two-pion contribution to the hadronic vacuum polarization at next-to-leading order in the electromagnetic coupling in scalar QED. The leading term is found to be of order $1/L^{3}$ where $L$ is the spatial extent. A $1/L^{2}$ term is absent since the current is neutral and a photon far away thus sees no charge and we show that this result is universal. Our analytical results agree with results from the numerical evaluation of loop integrals as well as simulations of lattice scalar $U(1)$ gauge theory with stochastically generated photon fields. In the latter case the agreement is up to exponentially suppressed finite-volume effects. For completeness we also calculate the hadronic vacuum polarization in infinite volume using a basis of 2-loop master integrals.

==> anc/diagrams.cc <==
/***************************************************************************
 * Source file diagrams.cc
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,  
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program.  If not, see <https://www.gnu.org/licenses/>.
 *
 * Copyright 2018-2019 
 * Johan Bijnens & Nils Hermansson-Truedsson
 ***************************************************************************/

//Calculates the 2-loop diagrams in lattice perturbation theory

// all internal momenta have beens scaled by 2pi/a
// we use as variables pb with p= 2pi/a*pb ot pt with p = a/2*pt
// some stuff removed w.r.t. v1 and v2
// g++ -O3 diagrams.cc -lcuba

#include<iostream>
#include<cmath>
#include<string>
#include "cuba.h"

struct inputdata{
  double am2;
  double qb;
  double norm;
  int La;
};

int diagAllFVS(const int *ndim, const double xxx[], const int *ncomp,
	     double f[], void *userdata){
  inputdata *input = static_cast<inputdata*>(userdata);
  double am2 = (*input).am2;
  double qt = M_PI*((*input).qb);
  double La  = double((*input).La);
  double lt[4],kt[4];
  double ltv[4],ktv[4];
  double ovfac = (*input).norm;
  double xx[8];

  //Shift integration to (-1/2,1/2)
  for(int i=0;i<8;i++) xx[i] = xxx[i]-0.5;

  /*
    k^2: prop1
    l^2+m^2: prop2
    (l-q)^2+m^2:prop3   -> prop2 (q=0) 
    (k-q)^2+m^2:prop4   -> prop5 (q=0)
    k^2+m^2:prop5
  */
  double prop1 = 0;
  double prop2 = am2;
  double prop4 = am2;
  double prop1v = 0.;
  double prop2v = am2;
  double prop4v = am2;
  double Ei=0.,Emu=0.,Si=0.,Ci=0.,Xi=0.,Tmu=0.;//Ti=Li=Ei
  double Eiv=0.,Emuv=0.,Siv=0.,Civ=0.,Xiv=0.,Tmuv=0.;//Tiv=Liv=Eiv
  // mu,i = 1,2,3, done first since no q dependence
  for(int i=1; i<4;i++){
    lt[i] = M_PI*(xx[i]);
    kt[i] = M_PI*(xx[4+i]);
    ktv[i] = M_PI*floor(La*(xx[4+i]))/La;
    //Choose one of the two below 
    //ltv[i] = M_PI*floor(La*(xx[i]))/La;//FV pion 
    ltv[i] = lt[i];//IV pion

    prop1 += pow(2.*sin(kt[i]),2);
    prop2 += pow(2.*sin(lt[i]),2);
    prop4 += pow(2.*sin(lt[i]-kt[i]),2);
    double sin2l = sin(2.*lt[i]);
    Ei += pow(sin2l,2);
    double sin2lk = sin(2.*lt[i]-kt[i]);
    Emu += pow(sin2lk,2);
    double cos2lk = cos(2.*lt[i]-kt[i]);
    Si += pow(cos2lk,2);
    Ci += sin2l*sin2lk*cos2lk;
    double sin2l2k = sin(2.*(lt[i]-kt[i]));
    Xi += sin2l*sin2l2k;
    Tmu += cos(2.*lt[i]);

    prop1v += pow(2.*sin(ktv[i]),2);
    prop2v += pow(2.*sin(ltv[i]),2);
    prop4v += pow(2.*sin(ltv[i]-ktv[i]),2);
    double sin2lv = sin(2.*ltv[i]);
    Eiv += pow(sin2lv,2);
    double sin2lkv = sin(2.*ltv[i]-ktv[i]);
    Emuv += pow(sin2lkv,2);
    double cos2lkv = cos(2.*ltv[i]-ktv[i]);
    Siv += pow(cos2lkv,2);
    Civ += sin2lv*sin2lkv*cos2lkv;
    double sin2l2kv = sin(2.*(ltv[i]-ktv[i]));
    Xiv += sin2lv*sin2l2kv;
    Tmuv += cos(2.*ltv[i]);
  }
  double prop3 = prop2;
  double prop5 = prop4;
  double prop3v = prop2v;
  double prop5v = prop4v;
  double Xmu = Emu;
  double Xmuv = Emuv;

  // mu = 0;
  lt[0] = M_PI*(xx[0]);
  kt[0] = M_PI*(xx[4]);
  double sink = pow(2.*sin(kt[0]),2);
  prop1 += sink;
  prop1v += sink;
  double sinl = pow(2.*sin(lt[0]),2);
  prop2 += sinl;
  prop2v += sinl;
  double sinlq = pow(2.*sin(lt[0]-qt),2);
  prop3 += sinlq;
  prop3v += sinlq;
  double sinkl = pow(2.*sin(lt[0]-kt[0]),2);
  prop4 += sinkl;
  prop4v += sinkl;
  double sinklq = pow(2.*sin(lt[0]-kt[0]-qt),2);
  prop5 += sinklq;
  prop5v += sinklq;

  double sin2lk = sin(2.*lt[0]-kt[0]);
  Emu  += pow(sin2lk,2);
  Emuv += pow(sin2lk,2);
  double sin2lk2q = sin(2.*lt[0]-kt[0]-2.*qt);
  Xmu += sin2lk*sin2lk2q;
  Xmuv += sin2lk*sin2lk2q;
  double cos2l = cos(2.*lt[0]);
  Tmu += cos2l;
  Tmuv += cos2l;

  //Subtract qsq = 0
  double E = 16.*Ei*Emu/(prop1*pow(prop2,2)*prop4)*(1./prop3-1./prop2);
  double S = 4.*Si/(prop1*prop2)*(1./prop5-1./prop4);
  double C = -8.*Ci/(prop1*prop2*prop4)*(1./prop3-1./prop2);
  double X = 16.*Xi/(prop1*prop2*prop4)*(Xmu/(prop3*prop5)-Emu/(prop2*prop4));
  double T = -4.*Ei*Tmu/(prop1*pow(prop2,2))*(1./prop3-1./prop2);
  double L = -2.*Ei/(prop1*prop2)*(1./prop3-1./prop2);

  double Ev,Sv,Cv,Xv,Tv,Lv;
  // QED_L step
  if ( (ktv[1]==0.) && (ktv[2]==0.) && (ktv[3]==0.)){
    Ev = 0.;
    Sv = 0.;
    Cv = 0.;
    Xv = 0.;
    Tv = 0.;
    Lv = 0.;
  }
  else{
    Ev = 16.*Eiv*Emuv/(prop1v*pow(prop2v,2)*prop4v)*(1./prop3v-1./prop2v);
    Sv = 4.*Siv/(prop1v*prop2v)*(1./prop5v-1./prop4v);
    Cv = -8.*Civ/(prop1v*prop2v*prop4v)*(1./prop3v-1./prop2v);
    Xv = 16.*Xiv/(prop1v*prop2v*prop4v)*(Xmuv/(prop3v*prop5v)-Emuv/(prop2v*prop4v));
    Tv = -4.*Eiv*Tmuv/(prop1v*pow(prop2v,2))*(1./prop3v-1./prop2v);
    Lv = -2.*Eiv/(prop1v*prop2v)*(1./prop3v-1./prop2v);
  }
  //IV-FV here
  f[6] = E-Ev;
  f[5] = S-Sv;
  f[4] = C-Cv;
  f[3] = X-Xv;
  f[2] = T-Tv;
  f[1] = L-Lv;
  f[0] = 2.*E+S+4.*C+X+2.*T+2.*L-(2.*Ev+Sv+4.*Cv+Xv+2.*Tv+2.*Lv);
  for (int i=0; i< *ncomp; i++) f[i] *= ovfac;
  return 0;
}
                                                 
//+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
int main(void){
  using namespace std;
  int ndim = 8;
  const int ncomp = 7;
  long long int nvec = 1;
  double epsrel = 1e-5;
  double epsabs = 1e-8;
  //int flags = 2+8;//2 printout, 8: do not smooth
  //int seed = 0;// Sobol series 
  int flags = 2+8+256;//2 printout, 8: do not smooth, use ranlux 
  int seed = 29731;
  const int gridno = 0;
  int spin = -1;
  long long int neval;
  int fail;
  // vegas 10^11 points
  long long int mineval = 10000000;//10^7
  long long int maxeval = 100000000000;// 10^11
  long long int nstart =     100000000;// 10^8
  long long int nincrease = 1000000000;//10^9
  long long int nbatch =       1000000;

  double e2 = 4.*M_PI/137.0;

  const int nalpha = 1;
  const int nlat = 7;
  double alphaloop[nalpha] = {1.0};//Scaling parameter
  double integral1[ncomp], error1[ncomp], prob1[ncomp];
  double integral2[ncomp], error2[ncomp], prob2[ncomp];
  double integral[nalpha][nlat][ncomp],error[nalpha][nlat][ncomp],prob[nalpha][nlat][ncomp];
 
  double am = 0.2;
  double qb = 1./32.;
  int La[nlat] = {16,24,32,48,64,96,128};
  string diagram[ncomp] = {"sum      , scalar infinite",
			   "diagram L, scalar infinite",
			   "diagram T, scalar infinite",
			   "diagram X, scalar infinite",
			   "diagram C, scalar infinite",
			   "diagram S, scalar infinite",
			   "diagram E, scalar infinite"};
                           

  integrand_t ff = diagAllFVS;
  inputdata userdata;

  for(int aloop=0;aloop<nalpha;aloop++){

  double alpha = alphaloop[aloop];

  for(int iloop=0;iloop<nlat;iloop++){

    userdata.am2 = pow(am/alpha,2);
    userdata.qb = qb/alpha;
    userdata.La = La[iloop]*alpha;
    // normalization
    userdata.norm = e2/(12.*pow(sin(M_PI*userdata.qb),2));

    cout <<' '<<userdata.am2<<' '<<userdata.qb<<' '<<userdata.La<<'\n';
    llVegas(ndim,ncomp,
	    ff,&userdata,nvec,
	    epsrel,epsabs,
	    flags,seed,
	    mineval,maxeval,
	    nstart,nincrease,nbatch,
	    gridno,"",&spin,
	    &neval, &fail,
	    integral1,error1,prob1);
    cout << "La = "<<userdata.La<<'\n';
    cout << "Number of points used : "<<double(neval) << '\n';
    for (int i=0; i< ncomp; i++){
      integral[aloop][iloop][i] = integral1[i];
      error[aloop][iloop][i] = error1[i];
      prob[aloop][iloop][i] = prob1[i];
      cout << integral1[i] <<" +- "<< error1[i]
	   << " with prob "<<prob1[i]<<endl;
    }

  }//iloop
 
  cout << "++++++++++++++Summary+++++++++++++++++++++\n";
  cout << "am   am2 : "<<sqrt(userdata.am2)<<' '<<userdata.am2<<'\n';
  cout << "qb 1/qb  : "<<userdata.qb <<' '<<1./userdata.qb<<'\n';
  cout << "alpha    : "<< alpha<<'\n';
  
  for(int iloop=0;iloop<nlat;iloop++){
    cout << "La = "<<La[iloop]<<'\n';
    for (int i=0; i< ncomp;i++){
      cout << integral[aloop][iloop][i] <<" +- "<< error[aloop][iloop][i]
	   << " with prob "<<prob[aloop][iloop][i]<<endl;
    }
  }
  

    }//aloop

  cout << "#as a table #####################################################\n";
  for(int comp = ncomp-1; comp > -1;comp--){
    cout << "\n\n# "<< diagram[comp] <<"####################"<< '\n';
    for(int aloop=0;aloop<nalpha;aloop++){
      cout <<"\n# alpha = "<<alphaloop[aloop]<<'\n';
      cout <<"# alpha La integral error prob\n";
      for (int iloop=0;iloop<nlat;iloop++){
	cout << alphaloop[aloop]<<' '<<La[iloop]
	     <<' '<<integral[aloop][iloop][comp]<<' '<<error[aloop][iloop][comp]
	     <<' '<<prob[aloop][iloop][comp]<<'\n';
      }//iloop
    }//aloop
  }//comp

  return 0;
}


==> anc/fvtools.m <==
 (***************************************************************************
  * Mathematics package fvtools.m
  *
  * This program is free software: you can redistribute it and/or modify
  * it under the terms of the GNU General Public License as published by
  * the Free Software Foundation, either version 3 of the License, or
  * (at your option) any later version.
  *
  * This program is distributed in the hope that it will be useful,
  * but WITHOUT ANY WARRANTY; without even the implied warranty of
  * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
  * GNU General Public License for more details.
  *
  * You should have received a copy of the GNU General Public License
  * along with this program.  If not, see <https://www.gnu.org/licenses/>.
  *
  * Copyright 2016-2019 Antonin Portelli
  ***************************************************************************)

(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



BeginPackage["FVTools`"]


$Assumptions=n\[Element]Vectors[3,Reals]&&
\!\(\*OverscriptBox[\(n\), \(^\)]\)\[Element]Vectors[3,Reals]&&\[LeftBracketingBar]n\[RightBracketingBar]>0&&p0\[Element]Reals&&p\[Element]Vectors[3,Reals]&&q0\[Element]Reals&&q\[Element]Vectors[3,Reals]&&v\[Element]Vectors[3,Reals]&&\[LeftBracketingBar]v\[RightBracketingBar]>0&&\[LeftBracketingBar]v\[RightBracketingBar]<1&&k0\[Element]Reals&&k\[Element]Vectors[3,Reals]&&\[LeftBracketingBar]k\[RightBracketingBar]>0&&l0\[Element]Reals&&l\[Element]Vectors[3,Reals]&&\[LeftBracketingBar]l\[RightBracketingBar]>0&&L>0&&\[Omega]\[Element]Reals&&\[Omega]>0;
Unprotect[Power,Sqrt,Dot];
Unprotect["Power"];
Unprotect["Dot"];
Dot[v_,v_]:=BracketingBar[v]^2;
Dot[0,v_]:=0
Dot[v_,0]:=0
BracketingBar[-v_]:=BracketingBar[v];
BracketingBar[0]:=0;
(*Power[Dot[v_,v_],Rational[1,2]]:=BracketingBar[v];*)
apart[f_,x_]:=Module[{z,c},
z=x/.Solve[0==1/f,x];
c[k_]:=Product[If[i!=k,1/(z[[k]]-z[[i]]),1],{i,1,Length[z]}];
Return[Sum[c[i]/(x-z[[i]]),{i,1,Length[z]}]]];
poles[f_,x_]:=x/.Solve[1/f==0,x]
int[f_,x_,p_]:=Module[{y},2\[Pi] I Sum[Residue[f,{x,y}],{y,p}]];
int[f_,x_]:=Module[{p},
p = FullSimplify[poles[f,x]];
p=Select[p,Simplify[Im[#]>=0]&];
Print["Upper plane poles: ",p];
Return[int[f,x,p]];]
\[CapitalDelta][expr_,n_]:=\[CapitalDelta][Expand@Simplify[expr/.{v.
\!\(\*OverscriptBox[\(n\), \(^\)]\)->
\!\(\*OverscriptBox[\(n\), \(^\)]\).v ,
\!\(\*OverscriptBox[\(n\), \(^\)]\).v-> -(umndv[n])+1}],n]/;Not[And[FreeQ[expr,
\!\(\*OverscriptBox[\(n\), \(^\)]\).v ],FreeQ[expr,v.
\!\(\*OverscriptBox[\(n\), \(^\)]\)]]];
\[CapitalDelta][expr_,n_]:=-expr/;FreeQ[expr,n];
\[CapitalDelta][a_+b_,n_]:=\[CapitalDelta][a,n]+\[CapitalDelta][b,n]
\[CapitalDelta][a_ b_,n_]:=a \[CapitalDelta][b,n]/;FreeQ[a,n];
\[CapitalDelta][1,n_]:=-1;
\[CapitalDelta][umndv[n],n_]:=Subscript[c, 0,-1][v];
\[CapitalDelta][umndv[n]^k_,n_]:=Subscript[c, 0,-k][v];
\[CapitalDelta][\[LeftBracketingBar]n_\[RightBracketingBar] ,n_]:=Subscript[c, -1];
\[CapitalDelta][\[LeftBracketingBar]n_\[RightBracketingBar]^j_,n_]:=Subscript[c, -j];
\[CapitalDelta][\[LeftBracketingBar]n_\[RightBracketingBar]^j_ umndv[n]^k_,n_]:=Subscript[c, -j,-k][v];
\[CapitalDelta][
\!\(\*OverscriptBox[\(n_\), \(^\)]\) ,n_]:=0
\[CapitalDelta][
\!\(\*OverscriptBox[\(n_\), \(^\)]\)/(\[LeftBracketingBar]n_\[RightBracketingBar] umndv[n_]),n_]:=(Subscript[c, 1,1]^vec)[v]
Dot[v_,(Subscript[c, 1,1]^vec)[v_]]:=Subscript[c, 1,1][v]-Subscript[c, 1]
Subscript[c, j_,k_][0]:=Subscript[c, j];
Subscript[c, 0,-1][v_]:=-1;
Subscript[c, 0]:=-1;
Subscript[c, 2]:=\[Pi] Subscript[c, 1];
cint=Compile[{{n1,_Real},{n2,_Real},{n3,_Real},{j,_Real},{k,_Real},{v1,_Real},{v2,_Real},{v3,_Real},{\[Eta],_Real}},Module[{nrm,vdn},
nrm=Sqrt[n1^2+n2^2+n3^2];vdn=(n1 v1+n2 v2+n3 v3)/nrm;
If[nrm>0,(1-Tanh[Sinh[\[Eta] nrm (1-vdn)^(k/(j+2))]]^(j+2))/(nrm^j (1-vdn)^k),0.]]];
cexpsum[j_,k_,v_,\[Eta]_,nmax_]:=Module[{tbl},
tbl=ParallelTable[cint[n1,n2,n3,j,k,v[[1]],v[[2]],v[[3]],\[Eta]],{n1,-nmax,nmax},{n2,-nmax,nmax},{n3,-nmax,nmax}];
Total[Flatten[tbl]]]
\[Tau][j_]:=\[Tau][j]=NIntegrate[r^(2-j) (1-Tanh[Sinh[r]]^(j+2)),{r,0,4},WorkingPrecision->12,PrecisionGoal->10]
A[\[Alpha]_,\[Beta]_]:=If[\[Alpha]!=0&&\[Beta]>0,((1-\[Beta]^2)^-\[Alpha] (-(1-\[Beta])^\[Alpha] (1+\[Beta])-(-1+\[Beta]) (1+\[Beta])^\[Alpha]))/((-1+\[Alpha]) \[Beta]),2]
cexpint[j_,k_,v_,\[Eta]_]:=Module[{\[Beta]},\[Beta]=Norm[v];2\[Pi] \[Eta]^(j-3) \[Tau][j]A[(5k)/(j+2),\[Beta]]]
cnum[j_,k_,v_,\[Eta]_,nmax_]:=cexpsum[j,k,v,\[Eta],nmax]-cexpint[j,k,v,\[Eta]]
cnum[j_,\[Eta]_,nmax_]:=cnum[j,0.,{0.,0.,0.},\[Eta],nmax]
cnumerr[j_,k_,v_,\[Eta]_,nmax_]:=Module[{cjk},
cjk=cnum[j,k,v,\[Eta],nmax];
Print["\[Eta]    error: "<>ToString[Abs[cjk-cnum[j,k,v,3\[Eta]/4 ,nmax+10]],InputForm]];
Print["nmax error: "<>ToString[Abs[cjk-cnum[j,k,v,\[Eta],nmax+10]],InputForm]];
cjk]
cnumerr[j_,\[Eta]_,nmax_]:=cnumerr[j,0.,{0.,0.,0.},\[Eta],nmax]
yint[n1_,n2_,n3_,j_,l_,m_,\[Eta]_]:=Module[{nrm,\[Theta]n,\[Phi]n},
nrm=Sqrt[n1^2+n2^2+n3^2];
\[Theta]n=If[nrm>0,ArcTan[n3,Sqrt[n1^2+n2^2]],0];
\[Phi]n=If[n1==0&&n2==0,0,ArcTan[n1,n2]];
If[nrm>0,(1-Tanh[Sinh[\[Eta] nrm]]^(j+2))/nrm^j SphericalHarmonicY[l,m,\[Theta]n,\[Phi]n],0.]]
ynum[j_,l_,m_,\[Eta]_,nmax_]:=Module[{tbl},
tbl=ParallelTable[yint[n1,n2,n3,j,l,m,\[Eta]],{n1,-nmax,nmax},{n2,-nmax,nmax},{n3,-nmax,nmax}];
Total[Flatten[tbl]]]
ynumerr[j_,l_,m_,\[Eta]_,nmax_]:=Module[{yjlm},
yjlm=ynum[j,l,m,\[Eta],nmax];
Print["\[Eta]    error: "<>ToString[Abs[yjlm-ynum[j,l,m,3\[Eta]/4,nmax+10]],InputForm]];
Print["nmax error: "<>ToString[Abs[yjlm-ynum[j,l,m,\[Eta],nmax+10]],InputForm]];
yjlm]


Begin["`Private`"]





End[]


EndPackage[]

